Near-Field Wall-Modeled Large-Eddy Simulation of the NASA X-59 Low-Boom Flight Demonstrator

Wall-modeled large-eddy simulation (WMLES) is utilized to analyze the experimental aircraft X-59 Quiet SuperSonic Technology (QueSST) developed by Lockheed Martin at Skunk Works for NASA's Low-Boom Flight Demonstrator project. The simulations utilize the charLES solver and aim to assess the ability of WMLES to predict near-field noise levels under cruise conditions, considering various subgrid-scale (SGS) models and grid resolutions. The results are compared with previous numerical studies based on the Reynolds-averaged Navier-Stokes (RANS) equations. Our findings demonstrate that WMLES produces near-field pressure predictions that are similar to those of RANS simulations at a comparable computational cost. Some mild discrepancies are observed between the WMLES and RANS predictions downstream the aircraft. These differences persist for finest grid refinement considered, suggesting that they might be attributed to underresolved interactions of shock waves and expansions waves at the trailing edge.

==> script_latex.sh <==
bibtex main
pdflatex main.tex

git add main.tex main.bib 
git commit -m "update"
git push

